Fresnel's Mechanical Legacy Recovered: The Drag Coefficient from Carried Compliance, and the Two Laws Bubble Acoustics Separates

Fresnel derived the drag coefficient of moving transparent matter from a mechanical argument in 1818, and a century of interferometry confirmed it exactly as he gave it. We show that the mechanical underpinning he sought was workable in principle and wrong in one word: density, where the mechanics says compliance. The complete first-order coefficient follows from a single constitutive calculation, each component responding along its own path at the frequency it samples: $$f(\omega) = C_{\rm soft}/C_{\rm total} + (\omega/2)\,C_{\rm soft}'(\omega)/C_{\rm total}.$$ The coefficient contains two laws. The first is the law Fresnel wrote: the non-dispersive part, $1-1/n^2$, equals the modified medium's share of the wave-accessible compliance, $\chi/(1+\chi)$: his excess hypothesis made exact. The second is a law of resonance, the term Lorentz derived and Zeeman confirmed. We prove the resonance law is universal mechanics: sound in a bubbly liquid obeys it in the same form and prefactor, eleven orders of magnitude below, invariantly across the analyzed two-fluid closures. The same analysis shows the share law is the carried-response term: present when the compliant channel stores and delivers in its moving frame, absent from every closure that severs response from carrier. Closure-bound cavities (geometry fixed by phase closure of the medium's waves) provide that custody by construction. One transport structure thus appears three times: light in moving glass carries both terms, the drifting bubbly liquid isolates the resonance term by slipping, and Lorentzian velocity composition reproduces the share. The direction of derivation is established: the mechanics generates what the kinematics reproduces; the composition is itself derived as the cavities' closure condition in a companion paper (arXiv:2604.27525). A documentary history traces how interpretation fused the two laws, Fresnel to Zeeman.

==> anc/supplementary_derivation.py <==
#!/usr/bin/env python3
"""
Supplementary symbolic derivations for:
  "Fresnel's Mechanical Legacy Recovered: The Drag Coefficient from
   Carried Compliance, and the Two Laws Bubble Acoustics Separates"
  (S. Meucci, arXiv:2510.19833)

Part 1  reproduces Appendix A: the two-fluid drag coefficient for bubbles
        drifting at U through resting liquid, under multiple closures,
        with sanity checks; the constant-compliance (compliance-blind)
        residues; and the closure-independent resonance law
        f_res = (omega/2) C_g'(omega)/C.
Part 1b generalizes to the full (q, mu) closure family, with and without
        the volume-coupled impulse term: the resonance ratio is invariant.
Part 1c proves the share-matching impossibility: the unique formal
        solution requires q < 0 in both variants; no admissible member
        reproduces the share form C_g/C.
Part 2  reproduces Appendix B: the gas-mode Michelson interferometer
        residual under first-order transport closure, its bracketing
        limits, and the velocity-calibration numerics.
Part 2c derives the carried-response model: the COMPLETE first-order
        coefficient, share plus resonance, from one constitutive
        calculation; the optical check chi/(1+chi) = 1 - 1/n^2; and the
        O(U^2) factor of two against exact velocity composition.

Requires: sympy (any recent version).  Runtime: seconds.
"""
import sympy as sp

# ----------------------------------------------------------------------
# PART 1 -- Appendix A: two-fluid drag coefficient
# ----------------------------------------------------------------------
# Symbols. b stands for (1 - alpha) as an independent positive symbol so
# that sign decisions are automatic; physical results substitute a+b=1.
V,U,a,b,Cg,Cl,rl,CA = sp.symbols('V U a b Cg Cl rl CA', positive=True)
Cgp = sp.symbols("Cgp", real=True)          # dC_g/domega at operating freq.
ap,ug,ul,P = sp.symbols('ap ug ul P')       # alpha', gas vel, liq vel, pressure
C = Cg + Cl
unk = [ap, ug, ul, P]

def drag(eqs, label, CAval=None):
    """Nontrivial solution => det = 0; expand omega/k = V0 + f U + O(U^2)."""
    A,_ = sp.linear_eq_to_matrix(eqs, unk)
    D = sp.factor(A.det())
    if CAval is not None: D = D.subs(CA, CAval)
    D0 = sp.factor(D.subs(U, 0))
    V0 = [sp.simplify(r) for r in sp.solve(sp.Eq(D0,0), V)
          if sp.simplify(r).is_positive][0]
    f = sp.simplify(-(D.diff(U).subs({U:0,V:V0}))/(D.diff(V).subs({U:0,V:V0})))
    print(f"--- {label}\n    V0^2 = {sp.simplify(V0**2)}\n    f    = {f}")
    return f, V0

# Material derivatives on exp(i(kx - Vt)) with k=1, all equations /i:
Dg = lambda x: (U - V)*x     # along the drifting gas
Dl = lambda x: (-V)*x        # along the resting liquid

print("="*70); print("PART 1: two-fluid drag coefficient (Appendix A)"); print("="*70)

# Sanity 1: whole mixture co-moving  =>  f = 1 exactly (Galilean).
S = [ (U-V)*ap + a*ug + Cg*(U-V)*P,
     -(U-V)*ap + b*ul + Cl*(U-V)*P,
      ug - ul,
      b*rl*(U-V)*ul + P ]
fS,_ = drag(S, "Sanity: co-moving mixture (expect f = 1)")
assert sp.simplify(fS - 1) == 0

# Sanity 2: crude closure (alpha'-advection and slip suppressed) => beta/2.
Ap = [ ap, ug - ul,
       ul + (Cg*(U-V) - Cl*V)*P,
       b*rl*(-V)*ul + P ]
fA_,_ = drag(Ap, "Crude closure (expect Cg/2C)")
assert sp.simplify(fA_ - Cg/(2*C)) == 0

# Constant-compliance closures: the compliance-blind residues.
A_ = [ Dg(ap) + a*ug + Cg*Dg(P),
      -Dl(ap) + b*ul + Cl*Dl(P),
       ug - ul,
       b*rl*Dl(ul) + P ]
fA,_ = drag(A_, "Model A: no slip, alpha' advected (constant Cg)")

B_ = [ Dg(ap) + a*ug + Cg*Dg(P),
      -Dl(ap) + b*ul + Cl*Dl(P),
       Dg(ug) - 3*Dl(ul),                                  # massless bubble, C_A=1/2
       b*rl*Dl(ul) + sp.Rational(1,2)*a*rl*Dg(ug - ul) + P ]
fB,_ = drag(B_, "Model B: factor-3 slip + advected added mass (constant Cg)")
print("    [Cg/Cl cancels identically in both: compliance-blind residues]")
print("    physical forms (a+b=1):  f_A =", sp.simplify(fA.subs(b,1-a)),
      "   f_B =", sp.simplify(sp.factor(fB.subs(b,1-a))))

# Resonant compliance: gas response sampled at the Doppler frequency
# omega' = omega - kU  =>  Cg -> Cg - U*Cgp at first order.
CgD = Cg - U*Cgp
for eqs, lab in [
    ([ Dg(ap) + a*ug + CgD*Dg(P), -Dl(ap) + b*ul + Cl*Dl(P),
       ug - ul, b*rl*Dl(ul) + P ], "Model A + Doppler-resonant Cg"),
    ([ Dg(ap) + a*ug + CgD*Dg(P), -Dl(ap) + b*ul + Cl*Dl(P),
       Dg(ug) - 3*Dl(ul),
       b*rl*Dl(ul) + sp.Rational(1,2)*a*rl*Dg(ug - ul) + P ],
      "Model B + Doppler-resonant Cg") ]:
    f, V0 = drag(eqs, lab)
    fres = sp.simplify(sp.diff(f, Cgp))
    ratio = sp.simplify(fres/(V0/(2*C)))
    ratio = sp.simplify(sp.powsimp(ratio.rewrite(sp.sqrt), force=True))
    print("    d f/d Cg' =", fres, "   ratio to (omega/2C):", ratio)

# The collapse identity behind Model B's ratio = 1:
lhs = 3*a**3 + 7*a**2*b + 5*a*b**2 + b**3
assert sp.simplify(lhs - (a+b)**2*(3*a+b)) == 0
print("    collapse identity verified: 3a^3+7a^2 b+5a b^2+b^3 = (a+b)^2 (3a+b)")
print("    =>  f_res = (omega/2) Cg'(omega)/C  in BOTH closures (resonance law)")

# ----------------------------------------------------------------------
# PART 1b -- Generalized closure family
# ----------------------------------------------------------------------
print(); print("="*70)
print("PART 1b: generalized closure family invariance"); print("="*70)
q,mu = sp.symbols('q mu', positive=True)
def solve_f_gen(eqs):
    A,_ = sp.linear_eq_to_matrix(eqs,[ap,ug,ul,P]); D=sp.factor(A.det())
    D0=sp.expand(D.subs(U,0)); W=sp.symbols('W',positive=True)
    roots=sp.solve(sp.Eq(D0.subs(V**4,W**2).subs(V**2,W),0),W)
    assert len(roots)==1
    V0=sp.sqrt(sp.simplify(roots[0]))
    f=sp.simplify(-(D.diff(U).subs({U:0,V:V0}))/(D.diff(V).subs({U:0,V:V0})))
    return f,V0
CgD = Cg - U*Cgp
gen = [ Dg(ap)+a*ug+CgD*Dg(P), -Dl(ap)+b*ul+Cl*Dl(P), Dg(ug)-q*Dl(ul),
        b*rl*Dl(ul) + mu*a*rl*Dg(ug-ul) + P ]
f_g,V0_g = solve_f_gen(gen)
r = sp.simplify(sp.powsimp(sp.simplify(sp.diff(f_g,Cgp)/(V0_g/(2*C))).rewrite(sp.sqrt),force=True).subs(b,1-a))
assert sp.simplify(r-1)==0
print("arbitrary (q,mu): resonance ratio to (omega/2C) =", sp.simplify(r))
gen2 = [ Dg(ap)+a*ug+CgD*Dg(P), -Dl(ap)+b*ul+Cl*Dl(P), Dg(ug)-q*Dl(ul),
         b*rl*Dl(ul) + rl*(mu*a*Dg(ug-ul) + sp.Rational(1,2)*U*Dg(ap)) + P ]
f_g2,V0_g2 = solve_f_gen(gen2)
r2 = sp.simplify(sp.powsimp(sp.simplify(sp.diff(f_g2,Cgp)/(V0_g2/(2*C))).rewrite(sp.sqrt),force=True).subs(b,1-a))
assert sp.simplify(r2-1)==0
print("with OTP volume term (Ohl-Tijink-Prosperetti): ratio =", sp.simplify(r2))
assert sp.simplify(f_g2.subs(Cgp,0)-Cg/C)!=0
print("constant-C residue: closure-dependent, never the share form Cg/C  [verified]")

# ----------------------------------------------------------------------
# PART 1c -- Share-matching impossibility across the family (both variants)
# ----------------------------------------------------------------------
print(); print("="*70)
print("PART 1c: no admissible member reproduces the share form"); print("="*70)
for label, eqs in [
  ("gen (q,mu)", [ Dg(ap)+a*ug+CgD*Dg(P), -Dl(ap)+b*ul+Cl*Dl(P), Dg(ug)-q*Dl(ul),
                   b*rl*Dl(ul)+mu*a*rl*Dg(ug-ul)+P ]),
  ("gen2 (+OTP volume term)", [ Dg(ap)+a*ug+CgD*Dg(P), -Dl(ap)+b*ul+Cl*Dl(P), Dg(ug)-q*Dl(ul),
                   b*rl*Dl(ul)+rl*(mu*a*Dg(ug-ul)+sp.Rational(1,2)*U*Dg(ap))+P ])]:
    f,V0 = solve_f_gen(eqs)
    f0 = sp.factor(sp.simplify(f.subs({Cgp:0, b:1-a})))
    num = sp.expand(sp.numer(sp.together(f0 - Cg/(Cg+Cl))))
    poly = sp.Poly(num, Cg, Cl)
    sol = sp.solve([sp.Eq(c,0) for c in poly.coeffs()], [q,mu], dict=True)
    assert len(sol)==1
    qv, muv = sp.simplify(sol[0][q]), sp.simplify(sol[0][mu])
    assert sp.simplify(qv - (a-1)/a)==0 and sp.simplify(muv - (1-a))==0
    print(f"  {label}: unique share solution q=(a-1)/a<0, mu=1-a  [inadmissible]")
print("  => no q>0 member of either variant has the share form Cg/C  [verified]")
# ----------------------------------------------------------------------
# PART 2 -- Appendix B: gas-mode interferometer under first-order
#           transport closure
# ----------------------------------------------------------------------
print(); print("="*70)
print("PART 2: gas-mode Michelson sensitivity (Appendix B)"); print("="*70)
c,n,L,lam = sp.symbols('c n L lambda', positive=True)
fdrag = 1 - 1/n**2                       # deformation-law drag value
gam_inv = sp.sqrt(1 - U**2/c**2)         # closure contraction of parallel arm
t_par  = L*gam_inv*(1/(c/n-(1-fdrag)*U) + 1/(c/n+(1-fdrag)*U))
kx     = (1-fdrag)*U*n/c                 # transverse ray tilt
t_perp = 2*L/((c/n)*sp.sqrt(1-kx**2))
dt = sp.simplify(sp.series(t_par - t_perp, U, 0, 3).removeO())
dN = sp.factor(sp.simplify(2*c*dt/lam))
print("Delta t =", sp.simplify(dt), "      Delta N =", dN)
assert sp.limit(dN, n, 1) == 0           # vacuum limit: exact null
print("limit n->1: Delta N = 0  (deformation law alone nulls vacuum MM)")
dN_newton = sp.factor(sp.simplify(2*c*sp.simplify(sp.series(
    L*(1/(c/n-U)+1/(c/n+U)) - 2*L/((c/n)*sp.sqrt(1-(U*n/c)**2)),
    U,0,3).removeO())/lam))
print("no drag/contraction:", dN_newton, " (classical formula recovered)")

import math
print("\nVelocity calibration  U = U_N / sqrt(n^2-1):")
for label, n_air in [("air 0C (n=1.000293)",1.000293), ("air 15C (n=1.000277)",1.000277)]:
    k = math.sqrt(n_air**2-1)
    print(f"  {label}: multiplier {1/k:.2f}")
    for src,UN in [("MM 1887 (Miller reduction, 8.8 km/s)",8.8),
                   ("Miller Mt. Wilson (10 km/s)",10.0)]:
        print(f"     {src}: U = {UN/k:.0f} km/s")
print("  CMB dipole (Planck 2018): 369.8 km/s")


# ----------------------------------------------------------------------
# PART 2c -- Carried-response model: the full first-order coefficient
# ----------------------------------------------------------------------
# Each component responds to the pressure it actually experiences, along
# its own path, at the frequency it actually samples: carried compliance
# C_g evaluated at omega' = omega - kU with the fully advected operator,
# background compliance C_l at rest.  One constitutive calculation gives
# BOTH first-order terms: the carried-compliance share and the resonance
# derivative.  Second order is where exact velocity composition departs.
print(); print("="*70)
print("PART 2c: carried-response model (response follows its carrier)"); print("="*70)
Rho, k0c, k1c, chi, cc = sp.symbols('Rho k0c k1c chi c', positive=True)
om = sp.symbols('omega_c', positive=True)
CC = Cg + Cl
kk = k0c + k1c*U
expr = kk**2 - Rho*((Cg - kk*U*Cgp)*(om - kk*U)**2 + Cl*om**2)
k0v = [r for r in sp.solve(sp.Eq(sp.expand(expr).coeff(U,0),0), k0c) if r.is_positive][0]
k1v = sp.solve(sp.Eq(sp.expand(expr.subs(k0c,k0v)).coeff(U,1),0), k1c)[0]
f_full = sp.simplify(sp.diff(sp.series(om/(k0v+k1v*U),U,0,2).removeO(),U).subs(U,0))
assert sp.simplify(f_full - (Cg/CC + om*Cgp/(2*CC)))==0
print("  acoustic: f = Cg/C + (omega/2) Cg'/C   [share + resonance, one calculation]")
kx = sp.symbols('k_c', positive=True)
ks = [r for r in sp.solve(sp.Eq(cc**2*kx**2, om**2 + chi*(om-kx*U)**2), kx)
      if sp.simplify(r.subs(U,0)).is_positive][0]
vg = sp.series(om/ks, U, 0, 3).removeO()
assert sp.simplify(sp.diff(vg,U).subs(U,0) - chi/(1+chi))==0
n_ = sp.sqrt(1+chi)
vrel = sp.series((cc/n_+U)/(1+U/(n_*cc)), U, 0, 3).removeO()
assert sp.simplify(sp.diff(vrel,U).subs(U,0) - chi/(1+chi))==0
ratio = sp.simplify(sp.diff(vrel,U,2).subs(U,0)/sp.diff(vg,U,2).subs(U,0))
assert sp.simplify(ratio-2)==0
print("  optical:  f = chi/(1+chi) = 1 - 1/n^2 at O(U); exact-composition O(U^2) = 2x carried")
print("  [complete Fresnel coefficient from constitutive mechanics alone]")

